The triple rendezvous time of a synchronizing automaton can be floor(4n/3)

For every $n\ge6$, we construct a strongly connected synchronizing automaton with two input letters and $n$ states whose shortest word merging some three distinct states has length $\lfloor4n/3\rfloor$. One letter is a permutation; the other has an image of size $n-1$. We give complete transition maps and an explicit word attaining the bound. For the lower bound, we assign an integer to each unordered pair of states and prove that applying either input letter can decrease it by at most one. For $n\not\equiv0\pmod3$, the same construction contains a specified state whose shortest merging word, with its partner chosen freely, has length $\lfloor4n/3\rfloor-1$.

==> anc/boundary_r2.py <==
"""Exact finite cases G(2,k) from the two transition maps in equation (2).

State labels 0..3 denote the long cycle; 4,5 denote 0-prime,1-prime.
The added states e1,e2 have labels 6,7.
"""
from itertools import combinations

def maps(k):
    n = 6 + k
    b = [1, 2, 3, 0, 5, 4] + list(range(6, n))
    z = 6 if k else 0
    a = [z, 2, 1, 5, z, 3] + ([0] if k == 1 else [7, 0] if k == 2 else [])
    return a, b

def image(states, word, a, b):
    for letter in word:
        states = {(a if letter == "a" else b)[s] for s in states}
    return states

def distances(a, b):
    pairs = list(combinations(range(len(a)), 2))
    distance = {(s, s): 0 for s in range(len(a))}
    for depth in range(1, len(pairs) + 1):
        layer = [p for p in pairs if p not in distance and any(
            tuple(sorted((letter[p[0]], letter[p[1]]))) in distance
            for letter in (a, b))]
        if not layer:
            break
        distance.update((p, depth) for p in layer)
    return distance

def main():
    rows = [[7,8,8,9], [10,9,8,11,9], [10,9,10,10,12,11]]
    resets = ["ababbabababbbaabbabbba", "ababbabbbabbabbbabbabaabbabbba",
              "ababbabababbabababbabababbbabaabbabbba"]
    for k in range(3):
        a, b = maps(k)
        z = a[0]
        d = distances(a, b)
        n = len(a)
        ys = sorted(set(a) - {z})
        row = [d[tuple(sorted((z, y)))] for y in ys]
        tau = [min(d[tuple(sorted((x, y)))] for y in range(n) if y != x)
               for x in range(n)]
        triple = {0, 4, 1 if k == 1 else 2}
        word = "a" * (k + 1) + "bbabbba"
        if (row != rows[k] or len(d) != n * (n + 1) // 2
                or 1 + min(row) != 8 + k or image(triple, word, a, b) != {z}
                or image(set(range(n)), resets[k], a, b) != {z}
                or tau[6:] != [8 + k - j for j in range(1, k + 1)]
                or max(tau[:6]) != 4):
            raise ValueError(f"failed boundary case k={k}")
        print(f"k={k}: T3={1 + min(row)}, distances={row}, tau={tau}")

if __name__ == "__main__":
    main()

